Structure-dependent QED in $B^- \to \ell^- \bar \nu (\gamma)$

Based on explicitly gauge invariant interpolating operators we compute complete next-leading order QED-corrections for leptonic decays. These are sizeable since the helicity-suppression in V-A interactions allows for structure-dependent collinear logs. We have explicitly checked that these logs are absent for helicity-unsuppressed Yukawa-type transitions. Based on $B \to \gamma$ form factors we present the rates for $B^- \to (\mu^-,\tau^-) \bar \nu (\gamma)$ in differential and integrated form as a function of the photon energy cut-off $E_\gamma^{\text{cut}}$. The effect of the virtual structure-dependent corrections are approximately $+5\%$ and $+3\%$ for the $\mu$- and $\tau$-channel respectively. The structure dependence of the real radiation exceeds that of the virtual one for $E_\gamma^{\text{cut}}|_{\mu} > 0.18(3)$ GeV and is subdominant for the tau channel even when fully inclusive.

==> anc/BtoGam_FF.json <==
{
	"Bd":{
		"central":{
			"Tpara":{
				"a0":0.132508,
				"a1":-0.070867,
				"a2":1.241489,
				"a3":2.745504
			},
			"Tperp":{
				"a0":0.132508,
				"a1":-0.093318,
				"a2":1.074961,
				"a3":2.763780
			},
			"Vpara":{
				"a0":0.080726,
				"a1":-0.138244,
				"a2":0.803014,
				"a3":1.985750
			},
			"Vperp":{
				"a0":0.132745,
				"a1":-0.122700,
				"a2":1.280280,
				"a3":3.372734
			}
		},
		"uncertainty":{
			"Tpara":{
				"a0":0.013121,
				"a1":0.376681,
				"a2":3.206669,
				"a3":4.767914
			},
			"Tperp":{
				"a0":0.013121,
				"a1":0.362388,
				"a2":3.277486,
				"a3":6.492848
			},
			"Vpara":{
				"a0":0.009487,
				"a1":0.052978,
				"a2":0.769434,
				"a3":1.407875
			},
			"Vperp":{
				"a0":0.016599,
				"a1":0.065523,
				"a2":0.913327,
				"a3":2.484530
			}
		},
		"correlation":{
			"TparaTpara":{
				"a0a0":1.000000,
				"a0a1":0.058542,
				"a0a2":-0.029237,
				"a0a3":-0.034527,
				"a1a0":0.058542,
				"a1a1":1.000000,
				"a1a2":0.952753,
				"a1a3":0.929755,
				"a2a0":-0.029237,
				"a2a1":0.952753,
				"a2a2":1.000000,
				"a2a3":0.997426,
				"a3a0":-0.034527,
				"a3a1":0.929755,
				"a3a2":0.997426,
				"a3a3":1.00000
			},
			"TparaTperp":{
				"a0a0":1.000000,
				"a0a1":0.026571,
				"a0a2":-0.044683,
				"a0a3":-0.045876,
				"a1a0":0.058542,
				"a1a1":-0.953513,
				"a1a2":-0.944237,
				"a1a3":-0.915046,
				"a2a0":-0.029237,
				"a2a1":-0.962220,
				"a2a2":-0.915225,
				"a2a3":-0.877117,
				"a3a0":-0.034527,
				"a3a1":-0.950127,
				"a3a2":-0.896675,
				"a3a3":-0.856945
			},
			"TparaVpara":{
				"a0a0":0.509096,
				"a0a1":-0.007281,
				"a0a2":-0.205716,
				"a0a3":-0.188246,
				"a1a0":-0.310019,
				"a1a1":0.182032,
				"a1a2":-0.005186,
				"a1a3":-0.024445,
				"a2a0":-0.325490,
				"a2a1":0.038525,
				"a2a2":0.156538,
				"a2a3":0.147902,
				"a3a0":-0.317770,
				"a3a1":0.011830,
				"a3a2":0.186398,
				"a3a3":0.180527
			},
			"TparaVperp":{
				"a0a0":0.539896,
				"a0a1":0.110154,
				"a0a2":-0.130685,
				"a0a3":-0.091746,
				"a1a0":0.388033,
				"a1a1":0.077982,
				"a1a2":-0.016839,
				"a1a3":0.017351,
				"a2a0":0.330842,
				"a2a1":-0.001945,
				"a2a2":0.092142,
				"a2a3":0.126708,
				"a3a0":0.322486,
				"a3a1":-0.013523,
				"a3a2":0.115561,
				"a3a3":0.150275
			},
			"TperpTpara":{
				"a0a0":1.000000,
				"a0a1":0.058542,
				"a0a2":-0.029237,
				"a0a3":-0.034527,
				"a1a0":0.026571,
				"a1a1":-0.953513,
				"a1a2":-0.962220,
				"a1a3":-0.950127,
				"a2a0":-0.044683,
				"a2a1":-0.944237,
				"a2a2":-0.915225,
				"a2a3":-0.896675,
				"a3a0":-0.045876,
				"a3a1":-0.915046,
				"a3a2":-0.877117,
				"a3a3":-0.856945
			},
			"TperpTperp":{
				"a0a0":1.000000,
				"a0a1":0.026571,
				"a0a2":-0.044683,
				"a0a3":-0.045876,
				"a1a0":0.026571,
				"a1a1":1.000000,
				"a1a2":0.948575,
				"a1a3":0.912521,
				"a2a0":-0.044683,
				"a2a1":0.948575,
				"a2a2":1.00000,
				"a2a3":0.993680,
				"a3a0":-0.045876,
				"a3a1":0.912521,
				"a3a2":0.993680,
				"a3a3":1.000000
			},
			"TperpVpara":{
				"a0a0":0.509096,
				"a0a1":-0.007281,
				"a0a2":-0.205716,
				"a0a3":-0.188246,
				"a1a0":0.369064,
				"a1a1":-0.031802,
				"a1a2":-0.038737,
				"a1a3":-0.028803,
				"a2a0":0.305898,
				"a2a1":-0.107559,
				"a2a2":0.071926,
				"a2a3":0.086910,
				"a3a0":0.290533,
				"a3a1":-0.114348,
				"a3a2":0.104377,
				"a3a3":0.120459
			},
			"TperpVperp":{
				"a0a0":0.539896,
				"a0a1":0.110154,
				"a0a2":-0.130685,
				"a0a3":-0.091746,
				"a1a0":-0.338002,
				"a1a1":0.114823,
				"a1a2":-0.038941,
				"a1a3":-0.083912,
				"a2a0":-0.328126,
				"a2a1":-0.079500,
				"a2a2":0.194936,
				"a2a3":0.163472,
				"a3a0":-0.295014,
				"a3a1":-0.115298,
				"a3a2":0.273458,
				"a3a3":0.251875
			},
			"VparaTpara":{
				"a0a0":0.509096,
				"a0a1":-0.310019,
				"a0a2":-0.325490,
				"a0a3":-0.317770,
				"a1a0":-0.007281,
				"a1a1":0.182032,
				"a1a2":0.038525,
				"a1a3":0.011830,
				"a2a0":-0.205716,
				"a2a1":-0.005186,
				"a2a2":0.156538,
				"a2a3":0.186398,
				"a3a0":-0.188246,
				"a3a1":-0.024445,
				"a3a2":0.147902,
				"a3a3":0.180527
			},
			"VparaTperp":{
				"a0a0":0.509096,
				"a0a1":0.369064,
				"a0a2":0.305898,
				"a0a3":0.290533,
				"a1a0":-0.007281,
				"a1a1":-0.031802,
				"a1a2":-0.107559,
				"a1a3":-0.114348,
				"a2a0":-0.205716,
				"a2a1":-0.038737,
				"a2a2":0.071926,
				"a2a3":0.104377,
				"a3a0":-0.188246,
				"a3a1":-0.028803,
				"a3a2":0.086910,
				"a3a3":0.120459
			},
			"VparaVpara":{
				"a0a0":1.000000,
				"a0a1":0.050628,
				"a0a2":-0.032845,
				"a0a3":-0.009428,
				"a1a0":0.050628,
				"a1a1":1.00000,
				"a1a2":-0.018652,
				"a1a3":-0.091380,
				"a2a0":-0.032845,
				"a2a1":-0.018652,
				"a2a2":1.00000,
				"a2a3":0.996039,
				"a3a0":-0.009428,
				"a3a1":-0.091380,
				"a3a2":0.996039,
				"a3a3":1.00000
			},
			"VparaVperp":{
				"a0a0":0.204216,
				"a0a1":0.151988,
				"a0a2":-0.042224,
				"a0a3":-0.043467,
				"a1a0":0.078329,
				"a1a1":0.443174,
				"a1a2":-0.022610,
				"a1a3":-0.037219,
				"a2a0":-0.113233,
				"a2a1":-0.076886,
				"a2a2":0.405280,
				"a2a3":0.394577,
				"a3a0":-0.107161,
				"a3a1":-0.102150,
				"a3a2":0.412502,
				"a3a3":0.403917
			},
			"VperpTpara":{
				"a0a0":0.539896,
				"a0a1":0.388033,
				"a0a2":0.330842,
				"a0a3":0.322486,
				"a1a0":0.110154,
				"a1a1":0.077982,
				"a1a2":-0.001945,
				"a1a3":-0.013523,
				"a2a0":-0.130685,
				"a2a1":-0.016839,
				"a2a2":0.092142,
				"a2a3":0.115561,
				"a3a0":-0.091746,
				"a3a1":0.017351,
				"a3a2":0.126708,
				"a3a3":0.150275
			},
			"VperpTperp":{
				"a0a0":0.539896,
				"a0a1":-0.338002,
				"a0a2":-0.328126,
				"a0a3":-0.295014,
				"a1a0":0.110154,
				"a1a1":0.114823,
				"a1a2":-0.079500,
				"a1a3":-0.115298,
				"a2a0":-0.130685,
				"a2a1":-0.038941,
				"a2a2":0.194936,
				"a2a3":0.273458,
				"a3a0":-0.091746,
				"a3a1":-0.083912,
				"a3a2":0.163472,
				"a3a3":0.251875
			},
			"VperpVpara":{
				"a0a0":0.204216,
				"a0a1":0.078329,
				"a0a2":-0.113233,
				"a0a3":-0.107161,
				"a1a0":0.151988,
				"a1a1":0.443174,
				"a1a2":-0.076886,
				"a1a3":-0.102150,
				"a2a0":-0.042224,
				"a2a1":-0.022610,
				"a2a2":0.405280,
				"a2a3":0.412502,
				"a3a0":-0.043467,
				"a3a1":-0.037219,
				"a3a2":0.394577,
				"a3a3":0.403917
			},
			"VperpVperp":{
				"a0a0":1.000000,
				"a0a1":0.077419,
				"a0a2":-0.044988,
				"a0a3":0.015865,
				"a1a0":0.077419,
				"a1a1":1.00000,
				"a1a2":-0.050380,
				"a1a3":-0.133610,
				"a2a0":-0.044988,
				"a2a1":-0.050380,
				"a2a2":1.000000,
				"a2a3":0.985630,
				"a3a0":0.015865,
				"a3a1":-0.133610,
				"a3a2":0.985630,
				"a3a3":1.00000
			}
		},
		"covariance":{
			"TparaTpara":{
				"a0a0":0.000172,
				"a0a1":0.000289,
				"a0a2":-0.001230,
				"a0a3":-0.002160,
				"a1a0":0.000289,
				"a1a1":0.141888,
				"a1a2":1.150821,
				"a1a3":1.669822,
				"a2a0":-0.001230,
				"a2a1":1.150821,
				"a2a2":10.282724,
				"a2a3":15.249761,
				"a3a0":-0.002160,
				"a3a1":1.669822,
				"a3a2":15.249761,
				"a3a3":22.733004
			},
			"TparaTperp":{
				"a0a0":0.000172,
				"a0a1":0.000126,
				"a0a2":-0.001922,
				"a0a3":-0.003908,
				"a1a0":0.000289,
				"a1a1":-0.130159,
				"a1a2":-1.165723,
				"a1a3":-2.237957,
				"a2a0":-0.001230,
				"a2a1":-1.118156,
				"a2a2":-9.618839,
				"a2a3":-18.261938,
				"a3a0":-0.002160,
				"a3a1":-1.641663,
				"a3a2":-14.012140,
				"a3a3":-26.528746
			},
			"TparaVpara":{
				"a0a0":0.000063,
				"a0a1":-5.e-6,
				"a0a2":-0.002077,
				"a0a3":-0.003477,
				"a1a0":-0.001108,
				"a1a1":0.003633,
				"a1a2":-0.001503,
				"a1a3":-0.012964,
				"a2a0":-0.009902,
				"a2a1":0.006545,
				"a2a2":0.386229,
				"a2a3":0.667715,
				"a3a0":-0.014374,
				"a3a1":0.002988,
				"a3a2":0.683818,
				"a3a3":1.211813
			},
			"TparaVperp":{
				"a0a0":0.000118,
				"a0a1":0.000095,
				"a0a2":-0.001566,
				"a0a3":-0.002991,
				"a1a0":0.002426,
				"a1a1":0.001925,
				"a1a2":-0.005793,
				"a1a3":0.016239,
				"a2a0":0.017610,
				"a2a1":-0.000409,
				"a2a2":0.269861,
				"a2a3":1.009490,
				"a3a0":0.025523,
				"a3a1":-0.004225,
				"a3a2":0.503231,
				"a3a3":1.780163
			},
			"TperpTpara":{
				"a0a0":0.000172,
				"a0a1":0.000289,
				"a0a2":-0.001230,
				"a0a3":-0.002160,
				"a1a0":0.000126,
				"a1a1":-0.130159,
				"a1a2":-1.118156,
				"a1a3":-1.641663,
				"a2a0":-0.001922,
				"a2a1":-1.165723,
				"a2a2":-9.618839,
				"a2a3":-14.012140,
				"a3a0":-0.003908,
				"a3a1":-2.237957,
				"a3a2":-18.261938,
				"a3a3":-26.528746
			},
			"TperpTperp":{
				"a0a0":0.000172,
				"a0a1":0.000126,
				"a0a2":-0.001922,
				"a0a3":-0.003908,
				"a1a0":0.000126,
				"a1a1":0.131325,
				"a1a2":1.126644,
				"a1a3":2.147100,
				"a2a0":-0.001922,
				"a2a1":1.126644,
				"a2a2":10.741915,
				"a2a3":21.145732,
				"a3a0":-0.003908,
				"a3a1":2.147100,
				"a3a2":21.145732,
				"a3a3":42.157081
			},
			"TperpVpara":{
				"a0a0":0.000063,
				"a0a1":-5.e-6,
				"a0a2":-0.002077,
				"a0a3":-0.003477,
				"a1a0":0.001269,
				"a1a1":-0.000611,
				"a1a2":-0.010801,
				"a1a3":-0.014695,
				"a2a0":0.009512,
				"a2a1":-0.018676,
				"a2a2":0.181383,
				"a2a3":0.401029,
				"a3a0":0.017897,
				"a3a1":-0.039334,
				"a3a2":0.521450,
				"a3a3":1.101129
			},
			"TperpVperp":{
				"a0a0":0.000118,
				"a0a1":0.000095,
				"a0a2":-0.001566,
				"a0a3":-0.002991,
				"a1a0":-0.002033,
				"a1a1":0.002726,
				"a1a2":-0.012889,
				"a1a3":-0.075551,
				"a2a0":-0.017851,
				"a2a1":-0.017073,
				"a2a2":0.583525,
				"a2a3":1.331156,
				"a3a0":-0.031796,
				"a3a1":-0.049051,
				"a3a2":1.621629,
				"a3a3":4.063166
			},
			"VparaTpara":{
				"a0a0":0.000063,
				"a0a1":-0.001108,
				"a0a2":-0.009902,
				"a0a3":-0.014374,
				"a1a0":-5.e-6,
				"a1a1":0.003633,
				"a1a2":0.006545,
				"a1a3":0.002988,
				"a2a0":-0.002077,
				"a2a1":-0.001503,
				"a2a2":0.386229,
				"a2a3":0.683818,
				"a3a0":-0.003477,
				"a3a1":-0.012964,
				"a3a2":0.667715,
				"a3a3":1.211813
			},
			"VparaTperp":{
				"a0a0":0.000063,
				"a0a1":0.001269,
				"a0a2":0.009512,
				"a0a3":0.017897,
				"a1a0":-5.e-6,
				"a1a1":-0.000611,
				"a1a2":-0.018676,
				"a1a3":-0.039334,
				"a2a0":-0.002077,
				"a2a1":-0.010801,
				"a2a2":0.181383,
				"a2a3":0.521450,
				"a3a0":-0.003477,
				"a3a1":-0.014695,
				"a3a2":0.401029,
				"a3a3":1.101129
			},
			"VparaVpara":{
				"a0a0":0.000090,
				"a0a1":0.000025,
				"a0a2":-0.000240,
				"a0a3":-0.000126,
				"a1a0":0.000025,
				"a1a1":0.002807,
				"a1a2":-0.000760,
				"a1a3":-0.006816,
				"a2a0":-0.000240,
				"a2a1":-0.000760,
				"a2a2":0.592028,
				"a2a3":1.078975,
				"a3a0":-0.000126,
				"a3a1":-0.006816,
				"a3a2":1.078975,
				"a3a3":1.982113
			},
			"VparaVperp":{
				"a0a0":0.000032,
				"a0a1":0.000094,
				"a0a2":-0.000366,
				"a0a3":-0.001025,
				"a1a0":0.000069,
				"a1a1":0.001538,
				"a1a2":-0.001094,
				"a1a3":-0.004899,
				"a2a0":-0.001446,
				"a2a1":-0.003876,
				"a2a2":0.284808,
				"a2a3":0.754305,
				"a3a0":-0.002504,
				"a3a1":-0.009423,
				"a3a2":0.530416,
				"a3a3":1.412866
			},
			"VperpTpara":{
				"a0a0":0.000118,
				"a0a1":0.002426,
				"a0a2":0.017610,
				"a0a3":0.025523,
				"a1a0":0.000095,
				"a1a1":0.001925,
				"a1a2":-0.000409,
				"a1a3":-0.004225,
				"a2a0":-0.001566,
				"a2a1":-0.005793,
				"a2a2":0.269861,
				"a2a3":0.503231,
				"a3a0":-0.002991,
				"a3a1":0.016239,
				"a3a2":1.009490,
				"a3a3":1.780163
			},
			"VperpTperp":{
				"a0a0":0.000118,
				"a0a1":-0.002033,
				"a0a2":-0.017851,
				"a0a3":-0.031796,
				"a1a0":0.000095,
				"a1a1":0.002726,
				"a1a2":-0.017073,
				"a1a3":-0.049051,
				"a2a0":-0.001566,
				"a2a1":-0.012889,
				"a2a2":0.583525,
				"a2a3":1.621629,
				"a3a0":-0.002991,
				"a3a1":-0.075551,
				"a3a2":1.331156,
				"a3a3":4.063166
			},
			"VperpVpara":{
				"a0a0":0.000032,
				"a0a1":0.000069,
				"a0a2":-0.001446,
				"a0a3":-0.002504,
				"a1a0":0.000094,
				"a1a1":0.001538,
				"a1a2":-0.003876,
				"a1a3":-0.009423,
				"a2a0":-0.000366,
				"a2a1":-0.001094,
				"a2a2":0.284808,
				"a2a3":0.530416,
				"a3a0":-0.001025,
				"a3a1":-0.004899,
				"a3a2":0.754305,
				"a3a3":1.412866
			},
			"VperpVperp":{
				"a0a0":0.000276,
				"a0a1":0.000084,
				"a0a2":-0.000682,
				"a0a3":0.000654,
				"a1a0":0.000084,
				"a1a1":0.004293,
				"a1a2":-0.003015,
				"a1a3":-0.021751,
				"a2a0":-0.000682,
				"a2a1":-0.003015,
				"a2a2":0.834166,
				"a2a3":2.236580,
				"a3a0":0.000654,
				"a3a1":-0.021751,
				"a3a2":2.236580,
				"a3a3":6.172889
			}
		}
	},
	"Bs":{
		"central":{
			"Tperp":{
				"a0":0.151328,
				"a1":-0.284148,
				"a2":2.489209,
				"a3":7.288113
			},
			"Tpara":{
				"a0":0.151328,
				"a1":-0.237137,
				"a2":1.840591,
				"a3":4.180418
			},
			"Vpara":{
				"a0":0.104063,
				"a1":-0.177374,
				"a2":1.882346,
				"a3":3.950513
			},
			"Vperp":{
				"a0":0.157875,
				"a1":-0.458688,
				"a2":1.797963,
				"a3":6.602933
			}
		},
		"uncertainty":{
			"Tperp":{
				"a0":0.013119,
				"a1":0.357289,
				"a2":3.356279,
				"a3":6.914791
			},
			"Tpara":{
				"a0":0.013119,
				"a1":0.359189,
				"a2":3.139279,
				"a3":4.683966
			},
			"Vpara":{
				"a0":0.009421,
				"a1":0.062916,
				"a2":0.649346,
				"a3":1.219762
			},
			"Vperp":{
				"a0":0.017655,
				"a1":0.200044,
				"a2":1.303213,
				"a3":3.283318
			}
		},
		"correlation":{
			"TperpTperp":{
				"a0a0":1.000000,
				"a0a1":-0.016785,
				"a0a2":-0.049390,
				"a0a3":-0.022867,
				"a1a0":-0.016785,
				"a1a1":1.000000,
				"a1a2":0.883269,
				"a1a3":0.803302,
				"a2a0":-0.049390,
				"a2a1":0.883269,
				"a2a2":1.00000,
				"a2a3":0.986990,
				"a3a0":-0.022867,
				"a3a1":0.803302,
				"a3a2":0.986990,
				"a3a3":1.000000
			},
			"TperpTpara":{
				"a0a0":1.000000,
				"a0a1":0.033176,
				"a0a2":0.010276,
				"a0a3":0.025712,
				"a1a0":-0.016785,
				"a1a1":-0.815600,
				"a1a2":-0.876557,
				"a1a3":-0.867240,
				"a2a0":-0.049390,
				"a2a1":-0.852859,
				"a2a2":-0.848237,
				"a2a3":-0.826208,
				"a3a0":-0.022867,
				"a3a1":-0.818447,
				"a3a2":-0.796832,
				"a3a3":-0.771514
			},
			"TperpVpara":{
				"a0a0":0.532309,
				"a0a1":0.133994,
				"a0a2":0.059980,
				"a0a3":0.080380,
				"a1a0":0.210903,
				"a1a1":0.090492,
				"a1a2":-0.054294,
				"a1a3":-0.060166,
				"a2a0":0.166907,
				"a2a1":-0.086800,
				"a2a2":0.102352,
				"a2a3":0.109460,
				"a3a0":0.167114,
				"a3a1":-0.116819,
				"a3a2":0.143309,
				"a3a3":0.154416
			},
			"TperpVperp":{
				"a0a0":0.593046,
				"a0a1":-0.112385,
				"a0a2":-0.207088,
				"a0a3":-0.092333,
				"a1a0":-0.272616,
				"a1a1":0.316924,
				"a1a2":0.084525,
				"a1a3":-0.053570,
				"a2a0":-0.281508,
				"a2a1":-0.063426,
				"a2a2":0.221981,
				"a2a3":0.228033,
				"a3a0":-0.233039,
				"a3a1":-0.181688,
				"a3a2":0.244800,
				"a3a3":0.305330
			},
			"TparaTperp":{
				"a0a0":1.000000,
				"a0a1":-0.016785,
				"a0a2":-0.049390,
				"a0a3":-0.022867,
				"a1a0":0.033176,
				"a1a1":-0.815600,
				"a1a2":-0.852859,
				"a1a3":-0.818447,
				"a2a0":0.010276,
				"a2a1":-0.876557,
				"a2a2":-0.848237,
				"a2a3":-0.796832,
				"a3a0":0.025712,
				"a3a1":-0.867240,
				"a3a2":-0.826208,
				"a3a3":-0.771514
			},
			"TparaTpara":{
				"a0a0":1.000000,
				"a0a1":0.033176,
				"a0a2":0.010276,
				"a0a3":0.025712,
				"a1a0":0.033176,
				"a1a1":1.000000,
				"a1a2":0.911624,
				"a1a3":0.868347,
				"a2a0":0.010276,
				"a2a1":0.911624,
				"a2a2":1.00000,
				"a2a3":0.995124,
				"a3a0":0.025712,
				"a3a1":0.868347,
				"a3a2":0.995124,
				"a3a3":1.000000
			},
			"TparaVpara":{
				"a0a0":0.532309,
				"a0a1":0.133994,
				"a0a2":0.059980,
				"a0a3":0.080380,
				"a1a0":-0.228873,
				"a1a1":0.251093,
				"a1a2":-0.147494,
				"a1a3":-0.173110,
				"a2a0":-0.201177,
				"a2a1":0.027713,
				"a2a2":0.030716,
				"a2a3":0.023106,
				"a3a0":-0.177514,
				"a3a1":-0.013685,
				"a3a2":0.067066,
				"a3a3":0.064131
			},
			"TparaVperp":{
				"a0a0":0.593046,
				"a0a1":-0.112385,
				"a0a2":-0.207088,
				"a0a3":-0.092333,
				"a1a0":0.249496,
				"a1a1":0.091145,
				"a1a2":-0.037792,
				"a1a3":-0.039277,
				"a2a0":0.240879,
				"a2a1":-0.044074,
				"a2a2":-0.015518,
				"a2a3":0.025982,
				"a3a0":0.248022,
				"a3a1":-0.075054,
				"a3a2":-0.015205,
				"a3a3":0.037967
			},
			"VparaTperp":{
				"a0a0":0.532309,
				"a0a1":0.210903,
				"a0a2":0.166907,
				"a0a3":0.167114,
				"a1a0":0.133994,
				"a1a1":0.090492,
				"a1a2":-0.086800,
				"a1a3":-0.116819,
				"a2a0":0.059980,
				"a2a1":-0.054294,
				"a2a2":0.102352,
				"a2a3":0.143309,
				"a3a0":0.080380,
				"a3a1":-0.060166,
				"a3a2":0.109460,
				"a3a3":0.154416
			},
			"VparaTpara":{
				"a0a0":0.532309,
				"a0a1":-0.228873,
				"a0a2":-0.201177,
				"a0a3":-0.177514,
				"a1a0":0.133994,
				"a1a1":0.251093,
				"a1a2":0.027713,
				"a1a3":-0.013685,
				"a2a0":0.059980,
				"a2a1":-0.147494,
				"a2a2":0.030716,
				"a2a3":0.067066,
				"a3a0":0.080380,
				"a3a1":-0.173110,
				"a3a2":0.023106,
				"a3a3":0.064131
			},
			"VparaVpara":{
				"a0a0":1.00000,
				"a0a1":0.139807,
				"a0a2":0.087375,
				"a0a3":0.107454,
				"a1a0":0.139807,
				"a1a1":1.000000,
				"a1a2":-0.297777,
				"a1a3":-0.387960,
				"a2a0":0.087375,
				"a2a1":-0.297777,
				"a2a2":1.00000,
				"a2a3":0.993376,
				"a3a0":0.107454,
				"a3a1":-0.387960,
				"a3a2":0.993376,
				"a3a3":1.000000
			},
			"VparaVperp":{
				"a0a0":0.310526,
				"a0a1":-0.002616,
				"a0a2":-0.085850,
				"a0a3":-0.039908,
				"a1a0":0.162995,
				"a1a1":0.394114,
				"a1a2":0.041790,
				"a1a3":-0.045410,
				"a2a0":0.024270,
				"a2a1":-0.269715,
				"a2a2":0.117905,
				"a2a3":0.215024,
				"a3a0":0.036672,
				"a3a1":-0.310424,
				"a3a2":0.096155,
				"a3a3":0.207108
			},
			"VperpTperp":{
				"a0a0":0.593046,
				"a0a1":-0.272616,
				"a0a2":-0.281508,
				"a0a3":-0.233039,
				"a1a0":-0.112385,
				"a1a1":0.316924,
				"a1a2":-0.063426,
				"a1a3":-0.181688,
				"a2a0":-0.207088,
				"a2a1":0.084525,
				"a2a2":0.221981,
				"a2a3":0.244800,
				"a3a0":-0.092333,
				"a3a1":-0.053570,
				"a3a2":0.228033,
				"a3a3":0.305330
			},
			"VperpTpara":{
				"a0a0":0.593046,
				"a0a1":0.249496,
				"a0a2":0.240879,
				"a0a3":0.248022,
				"a1a0":-0.112385,
				"a1a1":0.091145,
				"a1a2":-0.044074,
				"a1a3":-0.075054,
				"a2a0":-0.207088,
				"a2a1":-0.037792,
				"a2a2":-0.015518,
				"a2a3":-0.015205,
				"a3a0":-0.092333,
				"a3a1":-0.039277,
				"a3a2":0.025982,
				"a3a3":0.037967
			},
			"VperpVpara":{
				"a0a0":0.310526,
				"a0a1":0.162995,
				"a0a2":0.024270,
				"a0a3":0.036672,
				"a1a0":-0.002616,
				"a1a1":0.394114,
				"a1a2":-0.269715,
				"a1a3":-0.310424,
				"a2a0":-0.085850,
				"a2a1":0.041790,
				"a2a2":0.117905,
				"a2a3":0.096155,
				"a3a0":-0.039908,
				"a3a1":-0.045410,
				"a3a2":0.215024,
				"a3a3":0.207108
			},
			"VperpVperp":{
				"a0a0":1.000000,
				"a0a1":0.003391,
				"a0a2":-0.231531,
				"a0a3":-0.163945,
				"a1a0":0.003391,
				"a1a1":1.000000,
				"a1a2":0.268067,
				"a1a3":-0.098760,
				"a2a0":-0.231531,
				"a2a1":0.268067,
				"a2a2":1.00000,
				"a2a3":0.921898,
				"a3a0":-0.163945,
				"a3a1":-0.098760,
				"a3a2":0.921898,
				"a3a3":1.00000
			}
		},
		"covariance":{
			"TperpTperp":{
				"a0a0":0.000172,
				"a0a1":-0.000079,
				"a0a2":-0.002175,
				"a0a3":-0.002074,
				"a1a0":-0.000079,
				"a1a1":0.127656,
				"a1a2":1.059183,
				"a1a3":1.984624,
				"a2a0":-0.002175,
				"a2a1":1.059183,
				"a2a2":11.264609,
				"a2a3":22.906020,
				"a3a0":-0.002074,
				"a3a1":1.984624,
				"a3a2":22.906020,
				"a3a3":47.814329
			},
			"TperpTpara":{
				"a0a0":0.000172,
				"a0a1":0.000156,
				"a0a2":0.000423,
				"a0a3":0.001580,
				"a1a0":-0.000079,
				"a1a1":-0.104670,
				"a1a2":-0.983174,
				"a1a3":-1.451354,
				"a2a0":-0.002175,
				"a2a1":-1.028155,
				"a2a2":-8.937278,
				"a2a3":-12.988570,
				"a3a0":-0.002074,
				"a3a1":-2.032791,
				"a3a2":-17.297200,
				"a3a3":-24.988307
			},
			"TperpVpara":{
				"a0a0":0.000066,
				"a0a1":0.000111,
				"a0a2":0.000511,
				"a0a3":0.001286,
				"a1a0":0.000710,
				"a1a1":0.002034,
				"a1a2":-0.012596,
				"a1a3":-0.026221,
				"a2a0":0.005278,
				"a2a1":-0.018329,
				"a2a2":0.223064,
				"a2a3":0.448113,
				"a3a0":0.010887,
				"a3a1":-0.050823,
				"a3a2":0.643470,
				"a3a3":1.302405
			},
			"TperpVperp":{
				"a0a0":0.000137,
				"a0a1":-0.000295,
				"a0a2":-0.003540,
				"a0a3":-0.003977,
				"a1a0":-0.001720,
				"a1a1":0.022652,
				"a1a2":0.039357,
				"a1a3":-0.062843,
				"a2a0":-0.016680,
				"a2a1":-0.042584,
				"a2a2":0.970932,
				"a2a3":2.512863,
				"a3a0":-0.028449,
				"a3a1":-0.251322,
				"a3a2":2.206000,
				"a3a3":6.932057
			},
			"TparaTperp":{
				"a0a0":0.000172,
				"a0a1":-0.000079,
				"a0a2":-0.002175,
				"a0a3":-0.002074,
				"a1a0":0.000156,
				"a1a1":-0.104670,
				"a1a2":-1.028155,
				"a1a3":-2.032791,
				"a2a0":0.000423,
				"a2a1":-0.983174,
				"a2a2":-8.937278,
				"a2a3":-17.297200,
				"a3a0":0.001580,
				"a3a1":-1.451354,
				"a3a2":-12.988570,
				"a3a3":-24.988307
			},
			"TparaTpara":{
				"a0a0":0.000172,
				"a0a1":0.000156,
				"a0a2":0.000423,
				"a0a3":0.001580,
				"a1a0":0.000156,
				"a1a1":0.129017,
				"a1a2":1.027942,
				"a1a3":1.460933,
				"a2a0":0.000423,
				"a2a1":1.027942,
				"a2a2":9.855072,
				"a2a3":14.632584,
				"a3a0":0.001580,
				"a3a1":1.460933,
				"a3a2":14.632584,
				"a3a3":21.939540
			},
			"TparaVpara":{
				"a0a0":0.000066,
				"a0a1":0.000111,
				"a0a2":0.000511,
				"a0a3":0.001286,
				"a1a0":-0.000774,
				"a1a1":0.005674,
				"a1a2":-0.034401,
				"a1a3":-0.075844,
				"a2a0":-0.005950,
				"a2a1":0.005474,
				"a2a2":0.062614,
				"a2a3":0.088475,
				"a3a0":-0.007833,
				"a3a1":-0.004033,
				"a3a2":0.203983,
				"a3a3":0.366400
			},
			"TparaVperp":{
				"a0a0":0.000137,
				"a0a1":-0.000295,
				"a0a2":-0.003540,
				"a0a3":-0.003977,
				"a1a0":0.001582,
				"a1a1":0.006549,
				"a1a2":-0.017690,
				"a1a3":-0.046321,
				"a2a0":0.013350,
				"a2a1":-0.027678,
				"a2a2":-0.063486,
				"a2a3":0.267802,
				"a3a0":0.020510,
				"a3a1":-0.070325,
				"a3a2":-0.092816,
				"a3a3":0.583887
			},
			"VparaTperp":{
				"a0a0":0.000066,
				"a0a1":0.000710,
				"a0a2":0.005278,
				"a0a3":0.010887,
				"a1a0":0.000111,
				"a1a1":0.002034,
				"a1a2":-0.018329,
				"a1a3":-0.050823,
				"a2a0":0.000511,
				"a2a1":-0.012596,
				"a2a2":0.223064,
				"a2a3":0.643470,
				"a3a0":0.001286,
				"a3a1":-0.026221,
				"a3a2":0.448113,
				"a3a3":1.302405
			},
			"VparaTpara":{
				"a0a0":0.000066,
				"a0a1":-0.000774,
				"a0a2":-0.005950,
				"a0a3":-0.007833,
				"a1a0":0.000111,
				"a1a1":0.005674,
				"a1a2":0.005474,
				"a1a3":-0.004033,
				"a2a0":0.000511,
				"a2a1":-0.034401,
				"a2a2":0.062614,
				"a2a3":0.203983,
				"a3a0":0.001286,
				"a3a1":-0.075844,
				"a3a2":0.088475,
				"a3a3":0.366400
			},
			"VparaVpara":{
				"a0a0":0.000089,
				"a0a1":0.000083,
				"a0a2":0.000535,
				"a0a3":0.001235,
				"a1a0":0.000083,
				"a1a1":0.003958,
				"a1a2":-0.012166,
				"a1a3":-0.029773,
				"a2a0":0.000535,
				"a2a1":-0.012166,
				"a2a2":0.421650,
				"a2a3":0.786801,
				"a3a0":0.001235,
				"a3a1":-0.029773,
				"a3a2":0.786801,
				"a3a3":1.487820
			},
			"VparaVperp":{
				"a0a0":0.000052,
				"a0a1":-5.e-6,
				"a0a2":-0.001054,
				"a0a3":-0.001234,
				"a1a0":0.000181,
				"a1a1":0.004960,
				"a1a2":0.003426,
				"a1a3":-0.009381,
				"a2a0":0.000278,
				"a2a1":-0.035035,
				"a2a2":0.099775,
				"a2a3":0.458433,
				"a3a0":0.000790,
				"a3a1":-0.075745,
				"a3a2":0.152849,
				"a3a3":0.829439
			},
			"VperpTperp":{
				"a0a0":0.000137,
				"a0a1":-0.001720,
				"a0a2":-0.016680,
				"a0a3":-0.028449,
				"a1a0":-0.000295,
				"a1a1":0.022652,
				"a1a2":-0.042584,
				"a1a3":-0.251322,
				"a2a0":-0.003540,
				"a2a1":0.039357,
				"a2a2":0.970932,
				"a2a3":2.206000,
				"a3a0":-0.003977,
				"a3a1":-0.062843,
				"a3a2":2.512863,
				"a3a3":6.932057
			},
			"VperpTpara":{
				"a0a0":0.000137,
				"a0a1":0.001582,
				"a0a2":0.013350,
				"a0a3":0.020510,
				"a1a0":-0.000295,
				"a1a1":0.006549,
				"a1a2":-0.027678,
				"a1a3":-0.070325,
				"a2a0":-0.003540,
				"a2a1":-0.017690,
				"a2a2":-0.063486,
				"a2a3":-0.092816,
				"a3a0":-0.003977,
				"a3a1":-0.046321,
				"a3a2":0.267802,
				"a3a3":0.583887
			},
			"VperpVpara":{
				"a0a0":0.000052,
				"a0a1":0.000181,
				"a0a2":0.000278,
				"a0a3":0.000790,
				"a1a0":-5.e-6,
				"a1a1":0.004960,
				"a1a2":-0.035035,
				"a1a3":-0.075745,
				"a2a0":-0.001054,
				"a2a1":0.003426,
				"a2a2":0.099775,
				"a2a3":0.152849,
				"a3a0":-0.001234,
				"a3a1":-0.009381,
				"a3a2":0.458433,
				"a3a3":0.829439
			},
			"VperpVperp":{
				"a0a0":0.000312,
				"a0a1":0.000012,
				"a0a2":-0.005327,
				"a0a3":-0.009503,
				"a1a0":0.000012,
				"a1a1":0.040018,
				"a1a2":0.069885,
				"a1a3":-0.064867,
				"a2a0":-0.005327,
				"a2a1":0.069885,
				"a2a2":1.698364,
				"a2a3":3.944673,
				"a3a0":-0.009503,
				"a3a1":-0.064867,
				"a3a2":3.944673,
				"a3a3":10.780176
			}
		}
	},
	"Bu":{
		"central":{
			"Tpara":{
				"a0":-0.213360,
				"a1":0.229538,
				"a2":-1.396611,
				"a3":-3.471943
			},
			"Tperp":{
				"a0":-0.213360,
				"a1":0.240034,
				"a2":-1.346114,
				"a3":-3.848483
			},
			"Vpara":{
				"a0":-0.151500,
				"a1":0.311921,
				"a2":-1.748779,
				"a3":-4.263216
			},
			"Vperp":{
				"a0":-0.213485,
				"a1":0.278487,
				"a2":-1.760168,
				"a3":-4.939503
			}
		},
		"uncertainty":{
			"Tpara":{
				"a0":0.019377,
				"a1":0.534565,
				"a2":4.340028,
				"a3":6.397096
			},
			"Tperp":{
				"a0":0.019377,
				"a1":0.545187,
				"a2":4.707347,
				"a3":9.280904
			},
			"Vpara":{
				"a0":0.017561,
				"a1":0.128900,
				"a2":1.260000,
				"a3":2.314208
			},
			"Vperp":{
				"a0":0.026016,
				"a1":0.155377,
				"a2":1.485729,
				"a3":4.015563
			}
		},
		"correlation":{
			"TparaTpara":{
				"a0a0":1.000000,
				"a0a1":0.066637,
				"a0a2":-0.016337,
				"a1a0":0.066637,
				"a1a1":1.000000,
				"a1a2":0.935312,
				"a2a0":-0.016337,
				"a2a1":0.935312,
				"a2a2":1.000000
			},
			"TparaTperp":{
				"a0a0":1.000000,
				"a0a1":0.044276,
				"a0a2":-0.030780,
				"a1a0":0.066637,
				"a1a1":-0.894502,
				"a1a2":-0.877966,
				"a2a0":-0.016337,
				"a2a1":-0.891794,
				"a2a2":-0.855866
			},
			"TparaVpara":{
				"a0a0":0.165705,
				"a0a1":0.034423,
				"a0a2":-0.045375,
				"a1a0":0.039742,
				"a1a1":0.032686,
				"a1a2":-0.059688,
				"a2a0":0.012334,
				"a2a1":-0.013167,
				"a2a2":0.002959
			},
			"TparaVperp":{
				"a0a0":0.529411,
				"a0a1":0.164046,
				"a0a2":-0.075898,
				"a1a0":0.448022,
				"a1a1":0.105928,
				"a1a2":-0.053813,
				"a2a0":0.378603,
				"a2a1":0.038434,
				"a2a2":0.003390
			},
			"TperpTpara":{
				"a0a0":1.000000,
				"a0a1":0.066637,
				"a0a2":-0.016337,
				"a1a0":0.044276,
				"a1a1":-0.894502,
				"a1a2":-0.891794,
				"a2a0":-0.030780,
				"a2a1":-0.877966,
				"a2a2":-0.855866
			},
			"TperpTperp":{
				"a0a0":1.000000,
				"a0a1":0.044276,
				"a0a2":-0.030780,
				"a1a0":0.044276,
				"a1a1":1.000000,
				"a1a2":0.917531,
				"a2a0":-0.030780,
				"a2a1":0.917531,
				"a2a2":1.00000
			},
			"TperpVpara":{
				"a0a0":0.165705,
				"a0a1":0.034423,
				"a0a2":-0.045375,
				"a1a0":0.004001,
				"a1a1":0.047415,
				"a1a2":0.032617,
				"a2a0":-0.037792,
				"a2a1":-0.032681,
				"a2a2":0.105422
			},
			"TperpVperp":{
				"a0a0":0.529411,
				"a0a1":0.164046,
				"a0a2":-0.075898,
				"a1a0":-0.403312,
				"a1a1":0.160240,
				"a1a2":-0.004228,
				"a2a0":-0.395680,
				"a2a1":-0.119255,
				"a2a2":0.228652
			},
			"VparaTpara":{
				"a0a0":0.165705,
				"a0a1":0.039742,
				"a0a2":0.012334,
				"a1a0":0.034423,
				"a1a1":0.032686,
				"a1a2":-0.013167,
				"a2a0":-0.045375,
				"a2a1":-0.059688,
				"a2a2":0.002959
			},
			"VparaTperp":{
				"a0a0":0.165705,
				"a0a1":0.004001,
				"a0a2":-0.037792,
				"a1a0":0.034423,
				"a1a1":0.047415,
				"a1a2":-0.032681,
				"a2a0":-0.045375,
				"a2a1":0.032617,
				"a2a2":0.105422
			},
			"VparaVpara":{
				"a0a0":1.00000,
				"a0a1":0.084074,
				"a0a2":-0.034379,
				"a1a0":0.084074,
				"a1a1":1.000000,
				"a1a2":-0.017937,
				"a2a0":-0.034379,
				"a2a1":-0.017937,
				"a2a2":1.000000
			},
			"VparaVperp":{
				"a0a0":0.145456,
				"a0a1":0.102659,
				"a0a2":-0.044186,
				"a1a0":0.038884,
				"a1a1":0.204999,
				"a1a2":-0.067051,
				"a2a0":-0.048337,
				"a2a1":-0.087251,
				"a2a2":0.195002
			},
			"VperpTpara":{
				"a0a0":0.529411,
				"a0a1":0.448022,
				"a0a2":0.378603,
				"a1a0":0.164046,
				"a1a1":0.105928,
				"a1a2":0.038434,
				"a2a0":-0.075898,
				"a2a1":-0.053813,
				"a2a2":0.003390
			},
			"VperpTperp":{
				"a0a0":0.529411,
				"a0a1":-0.403312,
				"a0a2":-0.395680,
				"a1a0":0.164046,
				"a1a1":0.160240,
				"a1a2":-0.119255,
				"a2a0":-0.075898,
				"a2a1":-0.004228,
				"a2a2":0.228652
			},
			"VperpVpara":{
				"a0a0":0.145456,
				"a0a1":0.038884,
				"a0a2":-0.048337,
				"a1a0":0.102659,
				"a1a1":0.204999,
				"a1a2":-0.087251,
				"a2a0":-0.044186,
				"a2a1":-0.067051,
				"a2a2":0.195002
			},
			"VperpVperp":{
				"a0a0":1.000000,
				"a0a1":0.106737,
				"a0a2":-0.038368,
				"a1a0":0.106737,
				"a1a1":1.00000,
				"a1a2":-0.019865,
				"a2a0":-0.038368,
				"a2a1":-0.019865,
				"a2a2":1.000000
			}
		},
		"covariance":{
			"TparaTpara":{
				"a0a0":0.000375,
				"a0a1":0.000690,
				"a0a2":-0.001374,
				"a0a3":-0.002380,
				"a1a0":0.000690,
				"a1a1":0.285760,
				"a1a2":2.169950,
				"a1a3":3.091552,
				"a2a0":-0.001374,
				"a2a1":2.169950,
				"a2a2":18.835842,
				"a2a3":27.665777,
				"a3a0":-0.002380,
				"a3a1":3.091552,
				"a3a2":27.665777,
				"a3a3":40.922840
			},
			"TparaTperp":{
				"a0a0":0.000375,
				"a0a1":0.000468,
				"a0a2":-0.002808,
				"a0a3":-0.005107,
				"a1a0":0.000690,
				"a1a1":-0.260692,
				"a1a2":-2.209299,
				"a1a3":-4.129143,
				"a2a0":-0.001374,
				"a2a1":-2.110097,
				"a2a2":-17.485351,
				"a2a3":-32.545961,
				"a3a0":-0.002380,
				"a3a1":-3.037534,
				"a3a2":-25.101244,
				"a3a3":-46.679831
			},
			"TparaVpara":{
				"a0a0":0.000056,
				"a0a1":0.000086,
				"a0a2":-0.001108,
				"a0a3":-0.001685,
				"a1a0":0.000373,
				"a1a1":0.002252,
				"a1a2":-0.040203,
				"a1a3":-0.076187,
				"a2a0":0.000940,
				"a2a1":-0.007366,
				"a2a2":0.016183,
				"a2a3":0.045991,
				"a3a0":0.001095,
				"a3a1":-0.017159,
				"a3a2":0.136013,
				"a3a3":0.286746
			},
			"TparaVperp":{
				"a0a0":0.000267,
				"a0a1":0.000494,
				"a0a2":-0.002185,
				"a0a3":-0.004127,
				"a1a0":0.006231,
				"a1a1":0.008798,
				"a1a2":-0.042739,
				"a1a3":-0.062905,
				"a2a0":0.042749,
				"a2a1":0.025917,
				"a2a2":0.021857,
				"a2a3":0.575852,
				"a3a0":0.060435,
				"a3a1":0.026588,
				"a3a2":0.156773,
				"a3a3":1.215685
			},
			"TperpTpara":{
				"a0a0":0.000375,
				"a0a1":0.000690,
				"a0a2":-0.001374,
				"a0a3":-0.002380,
				"a1a0":0.000468,
				"a1a1":-0.260692,
				"a1a2":-2.110097,
				"a1a3":-3.037534,
				"a2a0":-0.002808,
				"a2a1":-2.209299,
				"a2a2":-17.485351,
				"a2a3":-25.101244,
				"a3a0":-0.005107,
				"a3a1":-4.129143,
				"a3a2":-32.545961,
				"a3a3":-46.679831
			},
			"TperpTperp":{
				"a0a0":0.000375,
				"a0a1":0.000468,
				"a0a2":-0.002808,
				"a0a3":-0.005107,
				"a1a0":0.000468,
				"a1a1":0.297229,
				"a1a2":2.354737,
				"a1a3":4.348137,
				"a2a0":-0.002808,
				"a2a1":2.354737,
				"a2a2":22.159111,
				"a2a3":43.249000,
				"a3a0":-0.005107,
				"a3a1":4.348137,
				"a3a2":43.249000,
				"a3a3":86.135179
			},
			"TperpVpara":{
				"a0a0":0.000056,
				"a0a1":0.000086,
				"a0a2":-0.001108,
				"a0a3":-0.001685,
				"a1a0":0.000038,
				"a1a1":0.003332,
				"a1a2":0.022406,
				"a1a3":0.034435,
				"a2a0":-0.003124,
				"a2a1":-0.019830,
				"a2a2":0.625286,
				"a2a3":1.177789,
				"a3a0":-0.006779,
				"a3a1":-0.055994,
				"a3a2":1.479016,
				"a3a3":2.819218
			},
			"TperpVperp":{
				"a0a0":0.000267,
				"a0a1":0.000494,
				"a0a2":-0.002185,
				"a0a3":-0.004127,
				"a1a0":-0.005720,
				"a1a1":0.013574,
				"a1a2":-0.003425,
				"a1a3":-0.140488,
				"a2a0":-0.048458,
				"a2a1":-0.087225,
				"a2a2":1.599156,
				"a2a3":3.952641,
				"a3a0":-0.085162,
				"a3a1":-0.269194,
				"a3a2":4.159764,
				"a3a3":11.278416
			},
			"VparaTpara":{
				"a0a0":0.000056,
				"a0a1":0.000373,
				"a0a2":0.000940,
				"a0a3":0.001095,
				"a1a0":0.000086,
				"a1a1":0.002252,
				"a1a2":-0.007366,
				"a1a3":-0.017159,
				"a2a0":-0.001108,
				"a2a1":-0.040203,
				"a2a2":0.016183,
				"a2a3":0.136013,
				"a3a0":-0.001685,
				"a3a1":-0.076187,
				"a3a2":0.045991,
				"a3a3":0.286746
			},
			"VparaTperp":{
				"a0a0":0.000056,
				"a0a1":0.000038,
				"a0a2":-0.003124,
				"a0a3":-0.006779,
				"a1a0":0.000086,
				"a1a1":0.003332,
				"a1a2":-0.019830,
				"a1a3":-0.055994,
				"a2a0":-0.001108,
				"a2a1":0.022406,
				"a2a2":0.625286,
				"a2a3":1.479016,
				"a3a0":-0.001685,
				"a3a1":0.034435,
				"a3a2":1.177789,
				"a3a3":2.819218
			},
			"VparaVpara":{
				"a0a0":0.000308,
				"a0a1":0.000190,
				"a0a2":-0.000761,
				"a0a3":-0.000203,
				"a1a0":0.000190,
				"a1a1":0.016615,
				"a1a2":-0.002913,
				"a1a3":-0.042878,
				"a2a0":-0.000761,
				"a2a1":-0.002913,
				"a2a2":1.587600,
				"a2a3":2.886472,
				"a3a0":-0.000203,
				"a3a1":-0.042878,
				"a3a2":2.886472,
				"a3a3":5.355558
			},
			"VparaVperp":{
				"a0a0":0.000066,
				"a0a1":0.000280,
				"a0a2":-0.001153,
				"a0a3":-0.002978,
				"a1a0":0.000130,
				"a1a1":0.004106,
				"a1a2":-0.012841,
				"a1a3":-0.039007,
				"a2a0":-0.001585,
				"a2a1":-0.017082,
				"a2a2":0.365048,
				"a2a3":1.039270,
				"a3a0":-0.002584,
				"a3a1":-0.038849,
				"a3a2":0.691632,
				"a3a3":1.988529
			},
			"VperpTpara":{
				"a0a0":0.000267,
				"a0a1":0.006231,
				"a0a2":0.042749,
				"a0a3":0.060435,
				"a1a0":0.000494,
				"a1a1":0.008798,
				"a1a2":0.025917,
				"a1a3":0.026588,
				"a2a0":-0.002185,
				"a2a1":-0.042739,
				"a2a2":0.021857,
				"a2a3":0.156773,
				"a3a0":-0.004127,
				"a3a1":-0.062905,
				"a3a2":0.575852,
				"a3a3":1.215685
			},
			"VperpTperp":{
				"a0a0":0.000267,
				"a0a1":-0.005720,
				"a0a2":-0.048458,
				"a0a3":-0.085162,
				"a1a0":0.000494,
				"a1a1":0.013574,
				"a1a2":-0.087225,
				"a1a3":-0.269194,
				"a2a0":-0.002185,
				"a2a1":-0.003425,
				"a2a2":1.599156,
				"a2a3":4.159764,
				"a3a0":-0.004127,
				"a3a1":-0.140488,
				"a3a2":3.952641,
				"a3a3":11.278416
			},
			"VperpVpara":{
				"a0a0":0.000066,
				"a0a1":0.000130,
				"a0a2":-0.001585,
				"a0a3":-0.002584,
				"a1a0":0.000280,
				"a1a1":0.004106,
				"a1a2":-0.017082,
				"a1a3":-0.038849,
				"a2a0":-0.001153,
				"a2a1":-0.012841,
				"a2a2":0.365048,
				"a2a3":0.691632,
				"a3a0":-0.002978,
				"a3a1":-0.039007,
				"a3a2":1.039270,
				"a3a3":1.988529
			},
			"VperpVperp":{
				"a0a0":0.000677,
				"a0a1":0.000431,
				"a0a2":-0.001483,
				"a0a3":0.001778,
				"a1a0":0.000431,
				"a1a1":0.024142,
				"a1a2":-0.004586,
				"a1a3":-0.117415,
				"a2a0":-0.001483,
				"a2a1":-0.004586,
				"a2a2":2.207391,
				"a2a3":5.797230,
				"a3a0":0.001778,
				"a3a1":-0.117415,
				"a3a2":5.797230,
				"a3a3":16.124747
			}
		}
	}
}

==> anc/ancilliaryQEDLeptonicBdecays_arxiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     82616,       1969]
NotebookOptionsPosition[     80806,       1904]
NotebookOutlinePosition[     81268,       1923]
CellTagsIndexPosition[     81225,       1920]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["B \[Rule] l \[Nu] (\[Gamma])", "Title"],
 " "
}], "Chapter",
 CellChangeTimes->{{3.918903620510742*^9, 3.918903655213807*^9}},
 ExpressionUUID -> "7a9979a7-61e8-4679-9630-9fb10dec10ea"],

Cell[TextData[{
 "Notebook for  Leptonic B decay with scalar set to zero (I.e. the truly \
structure depedendent part)\[LineSeparator]paper by Matthew Rowe & Roman \
Zwicky \[OpenCurlyDoubleQuote]Structure-dependent QED in ",
 StyleBox["B \[Rule] l \[Nu] (\[Gamma])", "Title",
  FontSize->14],
 " \[CloseCurlyDoubleQuote] \n"
}], "Text",
 CellChangeTimes->{{3.9194246677821493`*^9, 3.919424703045856*^9}, {
  3.9216493897279253`*^9, 3.921649453994533*^9}, {3.9216720522853317`*^9, 
  3.921672096538745*^9}, {3.921768511870289*^9, 3.921768545918051*^9}},
 ExpressionUUID -> "1d06a03a-bace-42c9-85dd-62dcda108752"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  "\"\</Users/romu13/Dropbox/22_QED_leptonic/anc\>\"", "]"}]], "Input"],

Cell[BoxData["\<\"/Users/romu13/Dropbox/22_QED_leptonic/anc\"\>"], "Output",
 CellChangeTimes->{3.921671593737393*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Use external  form factors from: arXiv:2106.13616 [hep-ph]\
\>", "Subsection",
 CellChangeTimes->{{3.9194292674754744`*^9, 3.9194292825953417`*^9}, {
  3.9194293202251377`*^9, 3.91942932334702*^9}, {3.921768554456356*^9, 
  3.921768567083413*^9}},
 ExpressionUUID -> "574d2877-b116-4076-9ae9-ee7e08185101"],

Cell["\<\
From B.Pullin, R. Zwicky Charged and Neutral Bu,d,s\[RightArrow]\[Gamma] Form \
Factors from Light Cone Sum Rules at NLO.\
\>", "Text",
 CellChangeTimes->{{3.919431199950964*^9, 3.919431227310758*^9}, {
  3.921672806095869*^9, 3.92167281671708*^9}},
 ExpressionUUID -> "2f6c979e-4026-4bfc-be3d-7ba27d67aeef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"WARNING", ":", " ", 
    RowBox[{
    "importing", " ", "json", " ", "files", " ", "in", " ", "Mathematica", 
     " ", "10", " ", "can", " ", "be", " ", "buggy"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"SetDirectory", "[", "\"\<your-directory\>\"", "]"}], ";"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"data", "=", 
    RowBox[{"Import", "[", "\"\<BtoGam_FF.json\>\"", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.831951891854789*^9, 3.831951941388013*^9}, {
   3.831952124040638*^9, 3.831952162251937*^9}, {3.832683426271242*^9, 
   3.832683443676948*^9}, {3.8326843503130217`*^9, 3.832684382869213*^9}, {
   3.833208076114143*^9, 3.833208102580122*^9}, {3.8435692126698093`*^9, 
   3.843569256197444*^9}, {3.914586250140712*^9, 3.914586285066825*^9}, 
   3.914586841656859*^9, {3.9146670861452837`*^9, 3.914667118672481*^9}, {
   3.919431946855337*^9, 3.9194319520869913`*^9}, {3.919432247941955*^9, 
   3.919432251156048*^9}, {3.9216699002474537`*^9, 3.921669902582272*^9}, {
   3.9216700318473873`*^9, 3.92167003272047*^9}, 3.921671583745418*^9},
 ExpressionUUID -> "57adcc6b-ddc4-4ab3-9f02-166d4afb1a61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"from", " ", "1503.", " ", "paper"}], "-", "table"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mR", "[", 
      RowBox[{"perp", ",", "Bu"}], "]"}], ":=", " ", "5.325"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mR", "[", 
      RowBox[{"para", ",", "Bu"}], "]"}], ":=", " ", "5.724"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mR", "[", 
      RowBox[{"perp", ",", "Bd"}], "]"}], ":=", " ", "5.325"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mR", "[", 
      RowBox[{"para", ",", "Bd"}], "]"}], ":=", " ", "5.724"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mR", "[", 
      RowBox[{"perp", ",", "Bs"}], "]"}], ":=", " ", "5.415"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mR", "[", 
      RowBox[{"para", ",", "Bs"}], "]"}], ":=", " ", "5.829"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mrho", " ", "=", " ", "0.77"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mBben", " ", "=", " ", "5.28"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tpl", ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"mBben", "+", "mrho"}], ")"}], "^", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmi", ":=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"mBben", "-", "mrho"}], ")"}], "^", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t0", ":=", " ", 
     RowBox[{"tpl", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"tmi", "/", "tpl"}]}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", "q2_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"tpl", "-", "q2"}], "]"}], "-", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"tpl", "-", "t0"}], "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"tpl", "-", "q2"}], "]"}], "+", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"tpl", "-", "t0"}], "]"}]}], ")"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"z", "-", "expansion"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"mode", ",", "chi", ",", "type", ",", "valfit", ",", "talfit"}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"valfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Vperpd", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bd"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "perp"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"valfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Vparad", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bd"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "para"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"talfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Tperpd", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bd"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "perp"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"talfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Tparad", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bd"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "para"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"valfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Vperps", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bs"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "perp"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"valfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Vparas", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bs"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "para"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"talfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Tperps", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bs"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "perp"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"talfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Tparas", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bs"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "para"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"valfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Vperpu", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bu"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "perp"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"valfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Vparau", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bu"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "para"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"talfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Tperpu", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bu"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "perp"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"talfit", "[", "chi_", "]"}], ":=", " ", 
     RowBox[{"Tparau", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mode", "\[Equal]", "Bu"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"chi", "==", "para"}], ")"}]}], ")"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"form", " ", "factors", " ", "in", " ", "z"}], "-", 
     "expansion"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"Vf", ",", "Tf"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vf", "[", 
      RowBox[{"chi_", ",", "q2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q2", "/", 
          RowBox[{
           RowBox[{"mR", "[", 
            RowBox[{"chi", ",", "mode"}], "]"}], "^", "2"}]}]}], ")"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"valfit", "[", "chi", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"valfit", "[", "chi", "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "[", "q2", "]"}], "-", 
              RowBox[{"z", "[", "0", "]"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"valfit", "[", "chi", "]"}], "]"}]}], "}"}]}], "]"}]}], 
       "  ", ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Tf", "[", 
      RowBox[{"chi_", ",", "q2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q2", "/", 
          RowBox[{
           RowBox[{"mR", "[", 
            RowBox[{"chi", ",", "mode"}], "]"}], "^", "2"}]}]}], ")"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"talfit", "[", "chi", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"talfit", "[", "chi", "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "[", "q2", "]"}], "-", 
              RowBox[{"z", "[", "0", "]"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"talfit", "[", "chi", "]"}], "]"}]}], "}"}]}], "]"}]}], 
       "  ", ")"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "how", " ", "to", " ", "obtain", " ", "fit", " ", "parameter", " ", "in", 
     " ", "format", " ", "used", " ", "here"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Getai", "[", 
      RowBox[{"Bmeson_", ",", "FF_", ",", "ai_"}], "]"}], ":=", 
     RowBox[{"OptionValue", "[", 
      RowBox[{"data", ",", 
       RowBox[{
        RowBox[{"ToString", "[", "Bmeson", "]"}], "->", 
        RowBox[{"\"\<central\>\"", "\[Rule]", " ", 
         RowBox[{
          RowBox[{"ToString", "[", "FF", "]"}], "\[Rule]", " ", 
          RowBox[{"ToString", "[", "ai", "]"}]}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Glist", "[", 
      RowBox[{"Bu_", ",", "Vpara_"}], "]"}], ":=", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"Getai", "[", 
        RowBox[{"Bu", ",", "Vpara", ",", "a0"}], "]"}], ",", 
       RowBox[{"Getai", "[", 
        RowBox[{"Bu", ",", "Vpara", ",", "a1"}], "]"}], ",", 
       RowBox[{"Getai", "[", 
        RowBox[{"Bu", ",", "Vpara", ",", "a2"}], "]"}], ",", 
       RowBox[{"Getai", "[", 
        RowBox[{"Bu", ",", "Vpara", ",", "a3"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vparau", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bu", ",", "Vpara"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vparad", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bd", ",", "Vpara"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vparas", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bs", ",", "Vpara"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tparau", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bu", ",", "Tpara"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tparad", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bd", ",", "Tpara"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tparas", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bs", ",", "Tpara"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vperpu", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bu", ",", "Vperp"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vperpd", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bd", ",", "Vperp"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vperps", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bs", ",", "Vperp"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tperpu", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bu", ",", "Tperp"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tperpd", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bd", ",", "Tperp"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tperps", "=", 
     RowBox[{"Glist", "[", 
      RowBox[{"Bs", ",", "Tperp"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Error", " ", "function", " ", "from", " ", "covariance", " ", "matrix"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Getaij", "[", 
      RowBox[{"Bmeson_", ",", "FFi_", ",", "FFj_", ",", "ai_", ",", "aj_"}], 
      "]"}], ":=", 
     RowBox[{"OptionValue", "[", 
      RowBox[{"data", ",", 
       RowBox[{
        RowBox[{"ToString", "[", "Bmeson", "]"}], "->", 
        RowBox[{"\"\<covariance\>\"", "\[Rule]", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"ToString", "[", "FFi", "]"}], "<>", " ", 
           RowBox[{"ToString", "[", "FFj", "]"}]}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{"ToString", "[", "ai", "]"}], "<>", 
           RowBox[{"ToString", "[", "aj", "]"}]}]}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aList", "=", 
     RowBox[{"{", 
      RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CovMatrix", "[", 
     RowBox[{"Bu_", ",", "FFi_", ",", "FFj_"}], "]"}], ":=", 
    RowBox[{"Table", "[", "  ", 
     RowBox[{
      RowBox[{"Getaij", "[", 
       RowBox[{"Bu", ",", "FFi", ",", "FFj", ",", 
        RowBox[{"aList", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"aList", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"Vpara", ",", "Tpara", ",", "ff"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DVT", "[", 
      RowBox[{"chi_", ",", "q2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q2", "/", 
          RowBox[{
           RowBox[{"mR", "[", 
            RowBox[{"chi", ",", "mode"}], "]"}], "^", "2"}]}]}], ")"}]}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "[", "q2", "]"}], "-", 
           RowBox[{"z", "[", "0", "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"2", "-", "1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "[", "q2", "]"}], "-", 
           RowBox[{"z", "[", "0", "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"3", "-", "1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "[", "q2", "]"}], "-", 
           RowBox[{"z", "[", "0", "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"4", "-", "1"}], ")"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Error", "[", 
      RowBox[{"B_", ",", "FF_", ",", "q2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"DVT", "[", 
         RowBox[{"para", ",", "q2"}], "]"}], ".", " ", 
        RowBox[{"CovMatrix", "[", " ", 
         RowBox[{"B", ",", "FF", ",", "FF"}], "]"}], ".", 
        RowBox[{"DVT", "[", 
         RowBox[{"para", ",", "q2"}], "]"}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"FF", "==", "Vpara"}], ")"}], "||", 
       RowBox[{"(", 
        RowBox[{"FF", "==", "Tpara"}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Error", "[", 
      RowBox[{"B_", ",", "FF_", ",", "q2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"DVT", "[", 
         RowBox[{"perp", ",", "q2"}], "]"}], ".", " ", 
        RowBox[{"CovMatrix", "[", " ", 
         RowBox[{"B", ",", "FF", ",", "FF"}], "]"}], ".", 
        RowBox[{"DVT", "[", 
         RowBox[{"perp", ",", "q2"}], "]"}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"FF", "==", "Vperp"}], ")"}], "||", 
       RowBox[{"(", 
        RowBox[{"FF", "==", "Tperp"}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FFtype", ":=", 
     RowBox[{"Vf", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"type", "\[Equal]", "Vpara"}], "||", 
        RowBox[{"type", "\[Equal]", "Vperp"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FFtype", ":=", 
     RowBox[{"Tf", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"type", "\[Equal]", "Tpara"}], "||", 
        RowBox[{"type", "\[Equal]", "Tperp"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"generates", " ", "plot"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"GenPlot", "[", 
      RowBox[{"mode_", ",", "type_"}], "]"}], ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "fig", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Col", " ", "=", " ", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.15", ",", "0.0", ",", "0.4"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"fig", "=", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"FFtype", "[", 
              RowBox[{"para", ",", "q2"}], "]"}], ",", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"FFtype", "[", 
                RowBox[{"para", ",", "q2"}], "]"}], " ", "+", 
               RowBox[{"Error", "[", 
                RowBox[{"mode", ",", "type", ",", "q2"}], "]"}]}], "  ", 
              ")"}], ",", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"FFtype", "[", 
                RowBox[{"para", ",", "q2"}], "]"}], " ", "-", 
               RowBox[{"Error", "[", 
                RowBox[{"mode", ",", "type", ",", "q2"}], "]"}]}], "  ", 
              ")"}]}], " ", "}"}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"q2", ",", "0", ",", "25"}], "}"}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", " ", 
            RowBox[{
             RowBox[{"ToString", "[", "type", "]"}], "<>", "\"\<[\>\"", "<>", 
             
             RowBox[{"ToString", "[", "mode", "]"}], "<>", 
             "\"\<->\[Gamma]]\>\""}]}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Thick", ",", "Col"}], "}"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"Thick", ",", "Col"}], "}"}], " ", ",", " ", 
              RowBox[{"{", 
               RowBox[{"Thick", ",", "Col"}], "}"}]}], "}"}]}], " ", ",", 
           RowBox[{"Filling", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "\[Rule]", 
               RowBox[{"{", "2", "}"}]}], ",", 
              RowBox[{"1", "\[Rule]", 
               RowBox[{"{", "3", "}"}]}]}], "}"}]}]}], "]"}]}], ";", 
        "fig"}]}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mode", " ", "=", " ", "Bu"}], ";"}], " "}]}]], "Input",
 CellChangeTimes->{{3.7688865577217197`*^9, 3.768886572515439*^9}, {
   3.768886694373764*^9, 3.76888677794881*^9}, {3.768886855346627*^9, 
   3.768886988189271*^9}, {3.768887135462446*^9, 3.76888715126011*^9}, {
   3.768887444994109*^9, 3.768887542114238*^9}, {3.768887727623642*^9, 
   3.76888776049222*^9}, {3.7688878213876877`*^9, 3.768887836753771*^9}, {
   3.7688878765232677`*^9, 3.768887876589868*^9}, {3.768887929284358*^9, 
   3.768887942629962*^9}, {3.768887973414653*^9, 3.7688880014314957`*^9}, {
   3.76888878138731*^9, 3.768888806809267*^9}, {3.768889629819269*^9, 
   3.7688896314480867`*^9}, {3.768891374993774*^9, 3.768891387817465*^9}, {
   3.768891516063843*^9, 3.76889152380355*^9}, 3.768910009188581*^9, {
   3.768910515696289*^9, 3.768910516127693*^9}, {3.768910558817624*^9, 
   3.768910582232326*^9}, {3.768912131363758*^9, 3.7689122515941067`*^9}, {
   3.768912471201503*^9, 3.768912530608548*^9}, {3.768912583568388*^9, 
   3.768912586245901*^9}, {3.768912682878602*^9, 3.768912690725792*^9}, 
   3.768912827815937*^9, {3.7691909606105957`*^9, 3.769190993086429*^9}, {
   3.769191030307962*^9, 3.769191128082172*^9}, {3.769191195273937*^9, 
   3.769191229602409*^9}, {3.769191287266168*^9, 3.769191338245572*^9}, {
   3.769191627129991*^9, 3.7691916409576273`*^9}, {3.769191738644691*^9, 
   3.7691919810385857`*^9}, {3.7691920131312637`*^9, 3.769192061704936*^9}, {
   3.779350881676117*^9, 3.779350917475443*^9}, {3.779350980222498*^9, 
   3.779351012725656*^9}, {3.779351500649376*^9, 3.779351502023616*^9}, 
   3.779351811762253*^9, 3.779352777352146*^9, {3.779354232392247*^9, 
   3.7793542477251062`*^9}, {3.779354299360435*^9, 3.7793543664188433`*^9}, {
   3.779354550355485*^9, 3.7793546918037987`*^9}, {3.779354746332795*^9, 
   3.779354759234894*^9}, {3.77935481956553*^9, 3.779354847539156*^9}, {
   3.7793548787702513`*^9, 3.779354880225189*^9}, {3.7793549489739447`*^9, 
   3.7793549942679462`*^9}, {3.779355236984448*^9, 3.779355362092483*^9}, {
   3.779355412336697*^9, 3.779355416215028*^9}, {3.779355446824992*^9, 
   3.779355495130001*^9}, {3.779355656995204*^9, 3.779355702721037*^9}, {
   3.779356201857093*^9, 3.77935620257506*^9}, {3.77935639935041*^9, 
   3.779356424428072*^9}, {3.779356458526147*^9, 3.7793564685412607`*^9}, {
   3.77935650116385*^9, 3.7793565166898603`*^9}, {3.779358362144547*^9, 
   3.7793583674243183`*^9}, {3.779361341835527*^9, 3.779361354223089*^9}, {
   3.779361534677947*^9, 3.779361536428865*^9}, {3.7793622884559183`*^9, 
   3.779362329906041*^9}, {3.779362439102167*^9, 3.77936243935599*^9}, {
   3.779362689259859*^9, 3.779362689585696*^9}, {3.779699983216413*^9, 
   3.7796999872525597`*^9}, {3.832091244281534*^9, 3.832091255216174*^9}, {
   3.832683516764282*^9, 3.832683556392815*^9}, {3.8326835918216057`*^9, 
   3.832683613052176*^9}, {3.832683799984817*^9, 3.832683864303322*^9}, 
   3.8326841085051537`*^9, {3.832684248907288*^9, 3.832684262056614*^9}, {
   3.832684296066877*^9, 3.832684302594277*^9}, {3.832684404319672*^9, 
   3.832684453340618*^9}, {3.8326856408025723`*^9, 3.832685658624181*^9}, {
   3.832685774669282*^9, 3.83268579505184*^9}, {3.8326859516008387`*^9, 
   3.832685964842884*^9}, {3.83268633827885*^9, 3.8326863506548357`*^9}, {
   3.832686385350996*^9, 3.832686385529744*^9}, {3.832686432545548*^9, 
   3.8326864333670073`*^9}, 3.8326864833464823`*^9, {3.832686674130982*^9, 
   3.8326866748999767`*^9}, 3.832686725107131*^9, {3.832686811799615*^9, 
   3.832686865910342*^9}, {3.8326869048041*^9, 3.83268706583904*^9}, {
   3.832687100954612*^9, 3.832687187901195*^9}, {3.8326873284412527`*^9, 
   3.83268739217372*^9}, {3.832688287856752*^9, 3.832688397221409*^9}, {
   3.9145868998501177`*^9, 3.914586903003056*^9}, {3.914667125637515*^9, 
   3.91466714249999*^9}, {3.914670382067947*^9, 3.914670393570158*^9}, {
   3.9146741300274363`*^9, 3.914674130476121*^9}, {3.9146742215784817`*^9, 
   3.91467422501565*^9}, {3.914674256874104*^9, 3.91467426335316*^9}, {
   3.919429361668006*^9, 3.919429371203534*^9}},
 ExpressionUUID -> "35acce79-9e2b-474c-9830-c8aa9d9854bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Generating plots (with scalar QED subtracted) ", \
"Subsection"]], "Subsection",
 CellChangeTimes->{{3.921671429105734*^9, 3.92167144161605*^9}, 
   3.9216714798426323`*^9, 3.921674133130082*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Inputs", " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Some", " ", "suggested", " ", "values", " ", 
    RowBox[{"(", 
     RowBox[{"muon", " ", "channel"}], ")"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"repConstants", " ", ":=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Nc", "\[Rule]", "3"}], ",", 
       RowBox[{"alphaQED", "\[Rule]", " ", 
        RowBox[{"1", "/", "137.036"}]}], ",", 
       RowBox[{"geff", "->", "  ", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], "*", "0.00382", "*", 
         "1.166", "*", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "5"}], ")"}]}]}]}], " ", ",", 
       RowBox[{"Qphi", "\[Rule]", " ", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"Qb", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], "  ", ",", 
       RowBox[{"Qq", " ", "\[Rule]", 
        RowBox[{"2", "/", "3"}]}], " ", ",", 
       RowBox[{"Ql1", " ", "->", " ", 
        RowBox[{"-", "1"}]}], ",", " ", 
       RowBox[{"Ql2", " ", "->", "0"}], ",", 
       RowBox[{"mZ", "->", "91.19"}], ",", 
       RowBox[{"brconv", "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1.638", "*", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "12"}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6.582", "*", 
           SuperscriptBox["10", 
            RowBox[{"-", "25"}]]}], ")"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mlep", "=", "muNUM"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fBnum", "=", "0.2"}], ";"}], "\[LineSeparator]", 
   RowBox[{
    RowBox[{
     RowBox[{"DeGa", "[", 
      RowBox[{"virt", ",", "mu"}], "]"}], "=", "0.046"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"4.6", "%", " ", "structure"}], "-", 
      RowBox[{
      "dependent", " ", "virtual", " ", "correction", " ", "for", " ", 
       "muon"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"DeGa", "[", 
      RowBox[{"virt", ",", "tau"}], "]"}], "=", "0.029"}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"2.9", "%", " ", "structure"}], "-", 
      RowBox[{
      "dependent", " ", "virtual", " ", "correction", " ", "for", " ", 
       "tay"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"lepmode", "=", "mu"}], ";", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{"default", " ", "choice"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"DeGaV", ":=", 
     RowBox[{
      RowBox[{"DeGa", "[", 
       RowBox[{"virt", ",", "mu"}], "]"}], "/;", " ", 
      RowBox[{"lepmode", "\[Equal]", "mu"}]}]}], ";"}], " ", 
   "\[LineSeparator]", 
   RowBox[{
    RowBox[{"DeGaV", ":=", 
     RowBox[{
      RowBox[{"DeGa", "[", 
       RowBox[{"virt", ",", "tau"}], "]"}], "/;", 
      RowBox[{"lepmode", "\[Equal]", "tau"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"muNUM", "=", " ", "0.1057"}], ";", 
    RowBox[{"tauNUM", "=", "1.777"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mlep", ":=", 
     RowBox[{"muNUM", "/;", " ", 
      RowBox[{"lepmode", "\[Equal]", "mu"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mlep", ":=", 
     RowBox[{"tauNUM", "/;", 
      RowBox[{"lepmode", "\[Equal]", "tau"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"repValues", " ", ":=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mb", "\[Rule]", " ", 
       RowBox[{"Rationalize", "[", "4.53", "]"}]}], ",", 
      RowBox[{"mq", "\[Rule]", 
       RowBox[{"Rationalize", "[", 
        RowBox[{"0.00216", "/", "1.17"}], "]"}]}], ",", 
      RowBox[{"mB", " ", "\[Rule]", 
       RowBox[{"Rationalize", "[", "5.28", "]"}]}], ",", 
      RowBox[{"m1", "->", " ", 
       RowBox[{"Rationalize", "[", "mlep", "]"}]}], ",", 
      RowBox[{"mu", "\[Rule]", 
       RowBox[{"Rationalize", "[", "4.53", "]"}]}], ",", 
      RowBox[{"qbarq", "->", 
       RowBox[{"1.17", "*", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"269", "/", "1000"}], ")"}], "3"]}]}]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ffunct", "[", 
     RowBox[{
     "x_", ",", "fB_", ",", "m1_", ",", "mB_", ",", "benPara_", ",", 
      "benPerp_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "96"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"alphaQED", "*", 
         RowBox[{"geff", "^", "2"}], "*", "x", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m1", "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"mB", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}]}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], "*", "benPara", "*", "fB", "*", 
                 RowBox[{"m1", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"m1", "^", "2"}], "+", 
                   RowBox[{
                    RowBox[{"mB", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", "*", "x"}]}], ")"}]}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"benPara", "^", "2"}], "*", "mB", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"m1", "^", "4"}], "-", 
                   RowBox[{
                    RowBox[{"m1", "^", "2"}], "*", 
                    RowBox[{"mB", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"mB", "^", "4"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "^", "2"}]}]}], 
                  ")"}], "*", 
                 RowBox[{"x", "^", "2"}]}], "+", 
                RowBox[{"benPerp", "*", "mB", "*", "x", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "12"}], "*", "fB", "*", 
                    RowBox[{"m1", "^", "2"}], "*", "mB", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "+", 
                   RowBox[{"benPerp", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m1", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"m1", "^", "2"}], "*", 
                    RowBox[{"mB", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"mB", "^", "4"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "^", "2"}]}]}], 
                    ")"}], "*", "x"}]}], ")"}]}]}], ")"}]}], ")"}]}], "-", 
           RowBox[{"12", "*", "fB", "*", 
            RowBox[{"m1", "^", "2"}], "*", 
            RowBox[{"mB", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "benPara", "*", 
               RowBox[{"m1", "^", "2"}]}], "-", 
              RowBox[{"benPara", "*", 
               RowBox[{"mB", "^", "2"}], "*", "x"}], "+", 
              RowBox[{"benPerp", "*", 
               RowBox[{"mB", "^", "2"}], "*", "x"}]}], ")"}], "*", 
            RowBox[{"Log", "[", "x", "]"}]}], "+", 
           RowBox[{"12", "*", "fB", "*", 
            RowBox[{"m1", "^", "2"}], "*", 
            RowBox[{"mB", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "benPara", "*", 
               RowBox[{"m1", "^", "2"}]}], "-", 
              RowBox[{"benPara", "*", 
               RowBox[{"mB", "^", "2"}], "*", "x"}], "+", 
              RowBox[{"benPerp", "*", 
               RowBox[{"mB", "^", "2"}], "*", "x"}]}], ")"}], "*", 
            RowBox[{"Log", "[", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"m1", "^", "2"}], "*", "x"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"mB", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}]}], ")"}]}], ")"}]}],
              "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mB", "^", "2"}], "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "^", "2"}]}], ")"}]}]}], "/.",
      "repConstants"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hfunc", "[", 
     RowBox[{"fB_", ",", "m1_", ",", "mB_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"mB", "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}]}], ")"}], "*", 
      RowBox[{"m1", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"m1", "^", "2"}], "/", 
         RowBox[{"mB", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{"fB", "^", "2"}], "*", 
      RowBox[{"geff", "^", "2"}]}], "/.", "repConstants"}]}]}]}]], "Input",
 CellChangeTimes->{{3.921768609624323*^9, 3.9217686111536293`*^9}}],

Cell[CellGroupData[{

Cell["muon plots", "Subsubsection",
 CellChangeTimes->{{3.921672989217017*^9, 3.921672992663527*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lepmode", "=", "mu"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"brconv", "/.", "repConstants"}], ")"}], "*", 
    RowBox[{"10", "^", "6"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "/", "mB"}], "/.", "repValues"}], ")"}], "*", 
    RowBox[{"ffunct", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Eg", "/", "mB"}]}], "/.", "repValues"}], ",", "fBnum", ",", 
      RowBox[{"m1", "/.", "repValues"}], ",", 
      RowBox[{"mB", "/.", "repValues"}], ",", 
      RowBox[{"Vf", "[", 
       RowBox[{"para", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"mB", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"Eg", "/", "mB"}]}], ")"}]}], ")"}]}], "/.", 
         "repValues"}]}], "]"}], ",", 
      RowBox[{"Vf", "[", 
       RowBox[{"perp", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"mB", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"Eg", "/", "mB"}]}], ")"}]}], ")"}]}], "/.", 
         "repValues"}]}], "]"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"Eg", ",", "0", ",", "2.6"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "Thick", "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(E\), \(\[Gamma]\)]\)\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[\(10\), \
\(6\)]\)dB/dE\[Gamma]\!\(\*SubscriptBox[\(|\), \(\({SQED \[Rule] 0}\)\(\\\ \)\
\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", " ", "\"\<B \[Rule] \[Mu]\[Nu]\[Gamma]\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Differential branching ratio in 1/GeV for B \[Rule] \[Mu]\[Nu]\[Gamma] \
-- this plot is not in paper, only form factors of 2106.13616 are \
needed!\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.921669515104245*^9, 3.921669515105938*^9}, {
  3.921670087364888*^9, 3.921670115360972*^9}, {3.921670279397567*^9, 
  3.921670388747272*^9}, {3.921670421888238*^9, 3.921670422987912*^9}, {
  3.921670525274721*^9, 3.921670591101392*^9}, {3.921670629028216*^9, 
  3.921670895057446*^9}, {3.921673124454191*^9, 3.9216731521096992`*^9}, {
  3.921673589859668*^9, 3.9216735983460503`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwV1nk4lG8XB3DLJO0LaaEFoZISKlS+UylK/ZSkUGQXhaiUUipl35dCKZKy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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(\[Gamma]\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(10\\), \
\\(6\\)]\\)dB/dE\[Gamma]\\!\\(\\*SubscriptBox[\\(|\\), \\(\\({SQED \[Rule] 0}\
\\)\\(\\\\ \\)\\)]\\)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotLabel->FormBox["\"B \[Rule] \[Mu]\[Nu]\[Gamma]\"", TraditionalForm],
  PlotRange->{{0, 2.6}, {0, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{
  3.921670697645215*^9, {3.921670784781494*^9, 3.921670792710497*^9}, 
   3.9216708347326097`*^9, 3.921670896948379*^9, 3.921671637153778*^9, {
   3.921673190032531*^9, 3.921673199476767*^9}, 3.921673670131744*^9}],

Cell[BoxData["\<\"Differential branching ratio in 1/GeV for B \[Rule] \[Mu]\
\[Nu]\[Gamma] -- this plot is not in paper, only form factors of 2106.13616 \
are needed!\"\>"], "Print",
 CellChangeTimes->{
  3.921670896961871*^9, 3.921671637162734*^9, {3.921673190041834*^9, 
   3.9216731994873877`*^9}, 3.921673670143941*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lepmode", "=", "mu"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"DeGaV", "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "/", "mB"}], "/.", "repValues"}], ")"}], "*", 
         RowBox[{
          RowBox[{"ffunct", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Eg", "/", "mB"}]}], "/.", "repValues"}], ",", "fBnum", 
            ",", 
            RowBox[{"m1", "/.", "repValues"}], ",", 
            RowBox[{"mB", "/.", "repValues"}], ",", 
            RowBox[{"Vf", "[", 
             RowBox[{"para", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"mB", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"(", 
                   RowBox[{"2", " ", 
                    RowBox[{"Eg", "/", "mB"}]}], ")"}]}], ")"}]}], "/.", 
               "repValues"}]}], "]"}], ",", 
            RowBox[{"Vf", "[", 
             RowBox[{"perp", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"mB", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Eg", "/", "mB"}]}], "/.", "repValues"}], ")"}]}],
                  ")"}]}], "/.", "repValues"}]}], "]"}]}], "]"}], "/", 
          RowBox[{"hfunc", "[", 
           RowBox[{"fBnum", ",", 
            RowBox[{"m1", "/.", "repValues"}], ",", 
            RowBox[{"mB", "/.", "repValues"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Eg", ",", "0", ",", "y"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.00", ",", "0.25"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Thick", "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(E\), \(\[Gamma]\)], \
\(cut\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\[CapitalGamma]\), \
\(QED\)]\)\!\(\*SubscriptBox[\(|\), \(\({SQED \[Rule] 0}\)\(\\\ \
\)\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{
     "PlotLabel", "\[Rule]", " ", "\"\<B \[Rule] \[Mu]\[Nu]\[Gamma]\>\""}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.16"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<Relative QED correction in percent for specific photon cut off with \
scalar QED set to zero\>\"", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<This corresponds to the difference of the the black and red line in \
Fig 12\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<Notice, as written in the abstract, that at \
\!\(\*SuperscriptBox[SubscriptBox[\(E\), \(\[Gamma]\)], \(cut\)]\) = 0.18GeV \
real and virtual structure depedendence is equal size\>\"", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.921669527569435*^9, 3.9216695275730143`*^9}, {
   3.921670116482143*^9, 3.921670153112113*^9}, {3.921670233516553*^9, 
   3.9216702339460077`*^9}, 3.921670928055442*^9, 3.9216709595158978`*^9, {
   3.92167099802523*^9, 3.921671109130362*^9}, {3.921671150805668*^9, 
   3.9216713277759237`*^9}, {3.921671373637507*^9, 3.921671385034795*^9}, {
   3.921672012571007*^9, 3.921672014067602*^9}, {3.921673153490788*^9, 
   3.9216731554793453`*^9}, {3.92167360961515*^9, 3.9216736122103558`*^9}, {
   3.921673646142082*^9, 3.9216736628047323`*^9}, {3.921673730097973*^9, 
   3.921673730618132*^9}, {3.921673979335938*^9, 3.921674029415691*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwV1mk4lVsUB/CUilSoVEqGwr1J6gpF9BcVUVeGiAoZQ6ZCQmSWITIcHGR2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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(E\\), \\(\[Gamma]\\)], \
\\(cut\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\[CapitalGamma]\\), \\(QED\\)]\
\\)\\!\\(\\*SubscriptBox[\\(|\\), \\(\\({SQED \[Rule] 0}\\)\\(\\\\ \\)\\)]\\)\
\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotLabel->FormBox["\"B \[Rule] \[Mu]\[Nu]\[Gamma]\"", TraditionalForm],
  PlotRange->{{0., 0.25}, {0, 0.16}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{
  3.921669968859973*^9, {3.92167013906777*^9, 3.921670166435305*^9}, 
   3.921670254113288*^9, {3.92167095362003*^9, 3.921670976272732*^9}, 
   3.921671115329735*^9, 3.921671344482811*^9, 3.921671403102714*^9, 
   3.921671659844018*^9, 3.92167321940926*^9, {3.92167366721004*^9, 
   3.921673677362751*^9}, 3.921673732839389*^9, 3.921674048547377*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Relative QED correction in percent for specific photon cut \
off with scalar QED set to zero\"\>"], "Print",
 CellChangeTimes->{
  3.921671115344408*^9, 3.921671344493927*^9, 3.921671403113974*^9, 
   3.921671659855356*^9, 3.921673219425058*^9, {3.921673667211635*^9, 
   3.9216736773723*^9}, 3.921673732848753*^9, 3.9216740485582447`*^9}],

Cell[BoxData["\<\"This corresponds to the difference of the the black and red \
line in Fig 12\"\>"], "Print",
 CellChangeTimes->{
  3.921671115344408*^9, 3.921671344493927*^9, 3.921671403113974*^9, 
   3.921671659855356*^9, 3.921673219425058*^9, {3.921673667211635*^9, 
   3.9216736773723*^9}, 3.921673732848753*^9, 3.921674048559539*^9}],

Cell[BoxData["\<\"Notice, as written in the abstract, that at \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(E\\), \\(\[Gamma]\\)], \\(cut\\)]\\) \
= 0.18GeV real and virtual structure depedendence is equal size\"\>"], "Print",\

 CellChangeTimes->{
  3.921671115344408*^9, 3.921671344493927*^9, 3.921671403113974*^9, 
   3.921671659855356*^9, 3.921673219425058*^9, {3.921673667211635*^9, 
   3.9216736773723*^9}, 3.921673732848753*^9, 3.9216740485612297`*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["tau plots", "Subsubsection",
 CellChangeTimes->{{3.921672997841597*^9, 3.921672998879682*^9}, {
  3.921673889021447*^9, 3.9216738921706038`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lepmode", "=", "tau"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"brconv", "/.", "repConstants"}], ")"}], "*", 
    RowBox[{"10", "^", "6"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "/", "mB"}], "/.", "repValues"}], ")"}], "*", 
    RowBox[{"ffunct", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Eg", "/", "mB"}]}], "/.", "repValues"}], ",", "fBnum", ",", 
      RowBox[{"m1", "/.", "repValues"}], ",", 
      RowBox[{"mB", "/.", "repValues"}], ",", 
      RowBox[{"Vf", "[", 
       RowBox[{"para", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"mB", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"Eg", "/", "mB"}]}], ")"}]}], ")"}]}], "/.", 
         "repValues"}]}], "]"}], ",", 
      RowBox[{"Vf", "[", 
       RowBox[{"perp", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"mB", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"Eg", "/", "mB"}]}], ")"}]}], ")"}]}], "/.", 
         "repValues"}]}], "]"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"Eg", ",", "0", ",", "2.3"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "Thick", "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(E\), \(\[Gamma]\)]\)\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[\(10\), \
\(6\)]\)dB/dE\[Gamma]\!\(\*SubscriptBox[\(|\), \(\({SQED \[Rule] 0}\)\(\\\ \)\
\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", " ", "\"\<B \[Rule] \[Tau]\[Nu]\[Gamma]\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Differential branching ratio in 1/GeV for B \[Rule] \
\[Tau]\[Nu]\[Gamma] -- this plot is not in paper, only form factors of \
2106.13616 are needed!\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.92167301068827*^9, 3.9216730337642736`*^9}, {
   3.9216731022970057`*^9, 3.9216731091677113`*^9}, 3.921673167831842*^9, {
   3.9216732362385263`*^9, 3.9216732363415947`*^9}, {3.921673734989266*^9, 
   3.921673737423196*^9}, {3.921673910343648*^9, 3.921673911299862*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwV13k4FW0YBnAOKkskkhSVJCFtRJJ7iLIVSZvIrk3qKyRJUWQLUYhCEooW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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(\[Gamma]\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(10\\), \
\\(6\\)]\\)dB/dE\[Gamma]\\!\\(\\*SubscriptBox[\\(|\\), \\(\\({SQED \[Rule] 0}\
\\)\\(\\\\ \\)\\)]\\)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotLabel->FormBox["\"B \[Rule] \[Tau]\[Nu]\[Gamma]\"", TraditionalForm],
  PlotRange->{{0, 2.3}, {0, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{
  3.921673034670495*^9, 3.921673069545627*^9, 3.921673177479669*^9, {
   3.921673224346594*^9, 3.921673237499433*^9}, 3.921673738415626*^9, 
   3.921673924051959*^9}],

Cell[BoxData["\<\"Differential branching ratio in 1/GeV for B \[Rule] \[Tau]\
\[Nu]\[Gamma] -- this plot is not in paper, only form factors of 2106.13616 \
are needed!\"\>"], "Print",
 CellChangeTimes->{
  3.921673034679719*^9, 3.9216730695546227`*^9, 3.921673177489298*^9, {
   3.921673224365527*^9, 3.921673237510179*^9}, 3.9216737384237633`*^9, 
   3.921673924067746*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"4.6", "%", " ", "structure"}], "-", 
    RowBox[{"dependent", " ", "virtual", " ", "correction"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lepmode", "=", "tau"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"DeGaV", "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "/", "mB"}], "/.", "repValues"}], ")"}], "*", 
         RowBox[{
          RowBox[{"ffunct", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Eg", "/", "mB"}]}], "/.", "repValues"}], ",", "fBnum", 
            ",", 
            RowBox[{"m1", "/.", "repValues"}], ",", 
            RowBox[{"mB", "/.", "repValues"}], ",", 
            RowBox[{"Vf", "[", 
             RowBox[{"para", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"mB", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"(", 
                   RowBox[{"2", " ", 
                    RowBox[{"Eg", "/", "mB"}]}], ")"}]}], ")"}]}], "/.", 
               "repValues"}]}], "]"}], ",", 
            RowBox[{"Vf", "[", 
             RowBox[{"perp", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"mB", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Eg", "/", "mB"}]}], "/.", "repValues"}], ")"}]}],
                  ")"}]}], "/.", "repValues"}]}], "]"}]}], "]"}], "/", 
          RowBox[{"hfunc", "[", 
           RowBox[{"fBnum", ",", 
            RowBox[{"m1", "/.", "repValues"}], ",", 
            RowBox[{"mB", "/.", "repValues"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Eg", ",", "0", ",", "y"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.00", ",", "2.3"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Thick", "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(E\), \(\[Gamma]\)], \
\(cut\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\[CapitalGamma]\), \
\(QED\)]\)\!\(\*SubscriptBox[\(|\), \(\({SQED \[Rule] 0}\)\(\\\ \
\)\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{
     "PlotLabel", "\[Rule]", " ", "\"\<B \[Rule] \[Tau]\[Nu]\[Gamma]\>\""}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.05"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<Relative QED correction in percent for specific photon cut off with \
scalar QED set to zero\>\"", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<This corresponds to the difference of the the black and red line in \
Fig 12\>\"", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.921673288419991*^9, {3.921673742030245*^9, 3.921673838193576*^9}, 
   3.9216739182600117`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwV1nc8Vm0YB/BzHitlZWVXyPuSRGbEdWtapSizjMoIRXZRooSQmRTPY54o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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(E\\), \\(\[Gamma]\\)], \
\\(cut\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\[CapitalGamma]\\), \\(QED\\)]\
\\)\\!\\(\\*SubscriptBox[\\(|\\), \\(\\({SQED \[Rule] 0}\\)\\(\\\\ \\)\\)]\\)\
\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotLabel->FormBox["\"B \[Rule] \[Tau]\[Nu]\[Gamma]\"", TraditionalForm],
  PlotRange->{{0., 2.3}, {0, 0.05}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{
  3.9216732644888573`*^9, {3.92167375550207*^9, 3.921673771876593*^9}, 
   3.92167381476262*^9, 3.921673856439642*^9, 3.92167394360303*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Relative QED correction in percent for specific photon cut \
off with scalar QED set to zero\"\>"], "Print",
 CellChangeTimes->{
  3.92167326449006*^9, {3.92167375550427*^9, 3.921673771886326*^9}, 
   3.921673814778163*^9, 3.921673856448536*^9, 3.9216739436148453`*^9}],

Cell[BoxData["\<\"This corresponds to the difference of the the black and red \
line in Fig 12\"\>"], "Print",
 CellChangeTimes->{
  3.92167326449006*^9, {3.92167375550427*^9, 3.921673771886326*^9}, 
   3.921673814778163*^9, 3.921673856448536*^9, 3.921673943615946*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1236, 755},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 22, \
2012)",
StyleDefinitions->"Default.nb",
ExpressionUUID -> "01e29670-bc2b-4636-99d9-041667beb5ab"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 212, 5, 55, "Chapter"],
Cell[773, 27, 612, 11, 90, "Text"],
Cell[CellGroupData[{
Cell[1410, 42, 116, 2, 33, "Input"],
Cell[1529, 46, 118, 1, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1684, 52, 316, 6, 42, "Subsection"],
Cell[2003, 60, 318, 6, 36, "Text"],
Cell[2324, 68, 1300, 26, 110, "Input"],
Cell[3627, 96, 24165, 634, 1649, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27829, 735, 219, 3, 42, "Subsection"],
Cell[28051, 740, 10604, 279, 612, "Input"],
Cell[CellGroupData[{
Cell[38680, 1023, 101, 1, 33, "Subsubsection"],
Cell[CellGroupData[{
Cell[38806, 1028, 2583, 67, 123, "Input"],
Cell[41392, 1097, 7489, 130, 316, "Output"],
Cell[48884, 1229, 323, 5, 25, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49244, 1239, 3909, 95, 244, "Input"],
Cell[53156, 1336, 6120, 107, 309, "Output"],
Cell[CellGroupData[{
Cell[59301, 1447, 357, 5, 25, "Print"],
Cell[59661, 1454, 339, 5, 25, "Print"],
Cell[60003, 1461, 455, 7, 31, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[60519, 1475, 151, 2, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[60695, 1481, 2472, 65, 123, "Input"],
Cell[63170, 1548, 7141, 125, 316, "Output"],
Cell[70314, 1675, 374, 6, 25, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70725, 1686, 3252, 87, 218, "Input"],
Cell[73980, 1775, 6190, 109, 309, "Output"],
Cell[CellGroupData[{
Cell[80195, 1888, 287, 4, 25, "Print"],
Cell[80485, 1894, 269, 4, 25, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


